A noise-level-free parameter-choice rule for iterated Lavrentiev regularization of nonlinear potential monotone ill-posed problems

We consider nonlinear ill-posed operator equations $F(x)=y$ in a Hilbert space, where $F$ is monotone with a Lipschitz continuous Fr\'echet derivative that is self-adjoint near the solution $x^\dg$ (a locally \emph{potential} operator), and only noisy data $y^\delta$ with unknown noise norm $\delta:=\|y-y^\delta\|$ is available. For the nonstationary iterated Lavrentiev regularization \[ x_{k+1}^\delta=x_k^\delta-\bigl(F'(x_k^\delta)+\alpha_kI\bigr)^{-1}\bigl(F(x_k^\delta)-y^\delta+\alpha_k(x_k^\delta-x_0)\bigr), \] all classical stopping rules require $\delta$. We analyze a \emph{noise-level-free} parameter-choice rule of retrospective type, selecting a minimizer $k_*$ of $\theta(k,y^\delta)=\|F(x_k^\delta)-y^\delta\|^2/\alpha_k^2$ over a finite computed window. Under a standard noise condition (necessary in view of the Bakushinskii veto) the rule is well defined and $\alpha_{k_*}^2\ge c\,\delta/\|x_0-x^\dg\|$. If moreover $x_0-x^\dg\in\R(F'(x^\dg))$ and $k_*\ge1$, we prove $\|x_{k_*}^\delta-x^\dg\|=O(\sqrt{\delta_*}+\sqrt{\delta})$ with the computable $\delta_*=\|F(x_{k_*}^\delta)-y^\delta\|$ satisfying $\kappa\delta\le\delta_*\le C\sqrt\delta$, yielding the baseline rate $O(\delta^{1/4})$ along admissible growing-horizon families, and $O(\sqrt\delta)$ whenever $\delta_*=O(\delta)$; no range-invariance or tangential cone conditions are imposed. Rates under H\"older source conditions with $p\ge1$ (including saturation) follow; the case $p<1$, the removal of the self-adjointness assumption, and a full oracle inequality are identified as open problems.

==> build_outputs.py <==
"""Generate ALL tables (table1..5.tex) and figures (fig1..4.pdf) from the
stored result objects in results/. Includes the automated consistency
assertions requested in the third-round review (item 6.3):

  (A1) every figure index (k*, k_delta) equals the corresponding table index,
       because BOTH are read from the same stored result object;
  (A2) matched and mismatched data vectors are unequal (norm difference
       is reported and written into the LaTeX comment header of table5);
  (A3) every mismatch row differs from the corresponding matched row
       (guards precisely against the duplication found by the referee).

Usage:  python3 build_outputs.py            (part of ./run_all.sh)
"""
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

S1 = json.load(open("results/summary_1d.json"))
S2 = json.load(open("results/summary_2d.json"))
S3 = json.load(open("results/summary_3d.json"))
R1 = np.load("results/results_1d.npz")
R2 = np.load("results/results_2d.npz")
R3 = np.load("results/results_3d.npz")

def sci(vv):
    m, e = f"{vv:.2e}".split("e")
    return f"${m}\\times 10^{{{int(e)}}}$"

# ---------------------------------------------------------------- (A2)
for name, S in [("1D", S1), ("2D", S2), ("3D", S3)]:
    mn = S["mismatch_norm"]
    assert mn > 0, f"{name}: matched and mismatched data are identical!"
    print(f"(A2) {name}: ||y_matched - y_mismatch|| = {mn:.3e}  OK")

# ---------------------------------------------------------------- (A3)
def assert_rows_differ(matched, mismatch, name):
    md = {r["delta"]: r for r in matched}
    for r in mismatch:
        m = md.get(r["delta"])
        if m is None:
            continue
        same = all(abs(m[k] - r[k]) < 1e-12
                   for k in ["err_heur", "err_dp_1.9", "err_ms", "err_opt"])
        assert not same, (f"{name}, delta={r['delta']:.0e}: mismatch row identical "
                          f"to matched row -- duplication bug!")
    print(f"(A3) {name}: all mismatch rows differ from matched rows  OK")

assert_rows_differ(S1["matched"], S1["mismatch"], "1D")
assert_rows_differ(S2["matched"], S2["mismatch"], "2D")
assert_rows_differ(S3["matched"], S3["mismatch"], "3D")

# ---------------------------------------------------------------- matched tables 1-3
def matched_table(rows, fname):
    lines = []
    for r in rows:
        parts = [sci(r["delta"])]
        for tau in ["1.9", "0.8", "12.0"]:
            parts += [str(r[f"k_dp_{tau}"]), f"{r[f'err_dp_{tau}']:.4f}"]
        parts += [str(r["k_ms"]), f"{r['err_ms']:.4f}"]
        parts += [str(r["kstar"]), sci(r["dstar"]), f"{r['err_heur']:.4f}", f"{r['err_opt']:.4f}"]
        lines.append(" & ".join(parts) + r" \\")
    open(fname, "w").write("% generated by build_outputs.py from results/ -- do not edit\n"
                           + "\n".join(lines) + "\n")
    print(f"{fname} written ({len(rows)} rows)")

matched_table(S1["matched"], "table1.tex")
matched_table(S2["matched"], "table2.tex")
matched_table(S3["matched"], "table3.tex")

# ---------------------------------------------------------------- table 4 (noise models)
lines4 = []
for r in S1["noise"]:
    label = "white ($R{=}30$)" if r["kind"] == "white" else "oscillatory"
    def msd(mean, std, R=r["R"]):
        return f"{mean:.4f}" + (f" $\\pm$ {std:.4f}" if R > 1 else "")
    lines4.append(" & ".join([sci(r["delta"]), label,
                              msd(r["heur_mean"], r["heur_std"]),
                              msd(r["dp_mean"], r["dp_std"]),
                              msd(r["ms_mean"], r["ms_std"]),
                              msd(r["opt_mean"], r["opt_std"]),
                              f"{r['rho_min']:.2f}"]) + r" \\")
open("table4.tex", "w").write("% generated by build_outputs.py from results/ -- do not edit\n"
                              + "\n".join(lines4) + "\n")
print(f"table4.tex written ({len(lines4)} rows)")

# ---------------------------------------------------------------- table 5 (mismatch)
lines5 = [f"% generated by build_outputs.py from results/ -- do not edit",
          f"% (A2) ||y_matched-y_mismatch||: 1D {S1['mismatch_norm']:.3e}, "
          f"2D {S2['mismatch_norm']:.3e}, 3D {S3['mismatch_norm']:.3e}"]
for label, S in [("1D (quadrature)", S1), ("2D (fine-grid data)", S2),
                 ("3D (fine-grid data)", S3)]:
    for r in S["mismatch"]:
        rho = sci(r["rho_emp"]) if r["rho_emp"] < 1e-2 else f"{r['rho_emp']:.2g}"
        lines5.append(" & ".join([label, sci(r["delta"]), f"{r['err_heur']:.4f}",
                                  f"{r['err_dp_1.9']:.4f}", f"{r['err_ms']:.4f}",
                                  f"{r['err_opt']:.4f}", rho]) + r" \\")
open("table5.tex", "w").write("\n".join(lines5) + "\n")
print(f"table5.tex written")

# ---------------------------------------------------------------- figures
# (A1): figure annotations are computed from the SAME stored rows as the tables.
def row_for(S, config, delta):
    for r in S[config]:
        if abs(r["delta"] - delta) < 1e-30:
            return r
    raise KeyError(delta)

# fig 1 & 2 (1D matched, delta = fig_delta)
d1 = float(R1["fig_delta"])
row1 = row_for(S1, "matched", d1)
xs, res, qs = R1["fig_xs"], R1["fig_res"], R1["fig_qs"]
t, xdag = R1["t"], R1["xdag"]
alpha0, q, Kmax = float(R1["alpha0"]), float(R1["q"]), int(R1["Kmax"])
al = alpha0 * q ** np.arange(len(res))
th = res ** 2 / al ** 2
ks = int(np.argmin(th))
assert ks == row1["kstar"], f"(A1) fig1 k*={ks} != table1 k*={row1['kstar']}"
kk = np.arange(len(res))
fig, ax = plt.subplots(1, 2, figsize=(10, 3.6))
ax[0].semilogy(kk, res, "o", ms=4); ax[0].set_xlabel(r"$k$")
ax[0].set_ylabel(r"$\|F(x_k^\delta)-y^\delta\|$"); ax[0].set_title("(a)")
ax[1].semilogy(kk, th, "o", ms=4)
ax[1].plot(ks, th[ks], "rs", ms=9, mfc="none", label=rf"$k_*={ks}$")
ax[1].set_xlabel(r"$k$"); ax[1].set_ylabel(r"$\theta(k,y^\delta)$")
ax[1].set_title("(b)"); ax[1].legend()
fig.tight_layout(); fig.savefig("figures/fig1.pdf"); plt.close(fig)

taus = [1.9, 0.8, 12.0]
fig, ax = plt.subplots(2, 2, figsize=(10, 7))
panels = [(rf"(a) heuristic rule ($k_*={ks}$)", xs[ks])]
for i, tau in enumerate(taus):
    kd = row1[f"k_dp_{tau}"]
    hit = np.where(res <= tau * d1)[0]
    assert (int(hit[0]) if len(hit) else Kmax) == kd, f"(A1) fig2 tau={tau}"
    panels.append((rf"({chr(ord('b')+i)}) discrepancy principle, $\tau={tau}$ ($k_\delta={kd}$)", xs[kd]))
for axi, (title, xr) in zip(ax.ravel(), panels):
    axi.plot(t, xr, "b--", lw=1.5, label="Approximate")
    axi.plot(t, xdag, "r-", lw=1.2, label="Exact")
    axi.set_title(title, fontsize=10); axi.set_xlabel(r"$t$"); axi.set_ylabel(r"$x(t)$"); axi.legend()
fig.tight_layout(); fig.savefig("figures/fig2.pdf"); plt.close(fig)
print(f"fig1/fig2 written (1D matched, delta={d1:.0e}, k*={ks}) (A1) OK")

# fig 3 (2D matched) and fig 4 (3D matched)
def field_figure(R, S, fname, suptitle, is3d=False):
    d = float(R["fig_delta"])
    row = row_for(S, "matched", d)
    xs, res = R["fig_xs"], R["fig_res"]
    g, m = R["g"], int(R["m"])
    xdag = R["xdag"]
    ksf = row["kstar"]; kdp = row["k_dp_1.9"]
    # (A1) recompute from stored trajectory and assert equality with table row
    al = 1.0  # ratio only depends on res and alpha-sequence shape; recompute directly:
    # we stored only res; recompute argmin of res^2/alpha^2 with the run's alpha sequence
    # alpha0 and q are fixed per experiment (1e-5/5e-6, q=0.5), infer from S rows impossible;
    # instead assert via dstar: res[ksf] must equal stored dstar
    assert abs(res[ksf] - row["dstar"]) < 1e-12, "(A1) figure trajectory != table row (dstar)"
    hit = np.where(res <= 1.9 * d)[0]
    assert (int(hit[0]) if len(hit) else len(res) - 1) == kdp, "(A1) k_delta mismatch"
    if is3d:
        mid = m // 2
        take = lambda v: v.reshape(m, m, m)[:, :, mid]
    else:
        take = lambda v: v.reshape(m, m)
    exact = take(xdag); xh = take(xs[ksf]); xdp = take(xs[kdp])
    fig, ax = plt.subplots(2, 2, figsize=(9.5, 8))
    for axi, (Z, title) in zip(ax.ravel(), [
            (exact, "(a) exact solution" + (", slice $u=1/2$" if is3d else " $x^\\dagger$")),
            (xh, f"(b) heuristic rule ($k_*={ksf}$)"),
            (xdp, f"(c) discrepancy principle, $\\tau=1.9$ ($k_\\delta={kdp}$)"),
            (np.abs(xh - exact), "(d) $|x^\\delta_{k_*}-x^\\dagger|$" + (" on the slice" if is3d else " (heuristic)"))]):
        im = axi.contourf(g, g, Z.T, 25, cmap="viridis")
        fig.colorbar(im, ax=axi, shrink=0.85)
        axi.set_title(title, fontsize=10); axi.set_xlabel("$s$"); axi.set_ylabel("$t$")
    fig.suptitle(suptitle + f", $\\delta=${d:.0e}", fontsize=11)
    fig.tight_layout(); fig.savefig(fname); plt.close(fig)
    print(f"{fname} written (k*={ksf}, k_delta={kdp}, delta={d:.0e}) (A1) OK")

field_figure(R2, S2, "figures/fig3.pdf", "2D variable-coefficient example")
field_figure(R3, S3, "figures/fig4.pdf", "3D convection--diffusion example, mid-plane slice", is3d=True)

print("ALL OUTPUTS BUILT AND VERIFIED.")


==> numerics.py <==
"""Numerical example for the revised paper.

Operator F(x) = K((Kx)^3), (Kx)(t) = int_0^1 G(t,s)x(s)ds, G = Green's
function of -u'' with Dirichlet BC. F is monotone on L^2(0,1) because
<F(x)-F(z),x-z> = <(Kx)^3-(Kz)^3, Kx-Kz> >= 0 (K self-adjoint, positive).
Exact solution x(t) = 4 sin(pi t); y has the closed form below.
"""
import numpy as np
from scipy.linalg import solve
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

n = 301
t = np.linspace(0.0, 1.0, n); h = t[1] - t[0]
w = np.full(n, h); w[0] = w[-1] = h / 2.0
T, S = np.meshgrid(t, t, indexing="ij")
G = np.where(S <= T, S * (1 - T), T * (1 - S))
K = G * w[None, :]

def norm(u): return np.sqrt(np.sum(w * u * u))
def F(x):    return K @ ((K @ x) ** 3)
def Fp(x):
    u = K @ x
    return K @ (3.0 * (u ** 2)[:, None] * K)

xdag = 4.0 * np.sin(np.pi * t)
y_closed = (16.0 / np.pi ** 8) * (3.0 * np.sin(np.pi * t) - np.sin(3.0 * np.pi * t) / 9.0)  # kept for the mismatch stress test

v = 300.0 * np.sin(np.pi * t)
e0 = Fp(xdag) @ v                     # x0 - xdag = F'(xdag) v  (range condition)
x0 = xdag + e0
alpha0, q, Kmax = 1.0e-4, 0.5, 25
y = F(xdag)                      # MATCHED-MODEL data: same discrete operator
print("||e0|| =", norm(e0), " quadrature mismatch ||F(xdag)-y_closed|| =", norm(F(xdag) - y_closed))

def run(yd):
    """returns iterates, residual norms, and weighted residuals
    q_k = ||a_k (F'(x_k)+a_k I)^{-1} (F(x_k)-y^d)||  (rule (2.6) of Mahale-Singh, NFAO 2022)"""
    xs, res, qs = [x0.copy()], [], []
    x = x0.copy()
    for k in range(Kmax + 1):
        ak = alpha0 * q ** k
        Fpk = Fp(x); r = F(x) - yd
        res.append(norm(r))
        qs.append(norm(ak * solve(Fpk + ak * np.eye(n), r)))
        if k < Kmax:
            x = x - solve(Fpk + ak * np.eye(n), r + ak * (x - x0))
            xs.append(x.copy())
    return xs, np.array(res), np.array(qs)

def heuristic(res):
    al = alpha0 * q ** np.arange(len(res))
    th = res ** 2 / al ** 2
    return int(np.argmin(th)), th

def discrepancy(res, delta, tau):
    idx = np.where(res <= tau * delta)[0]
    return int(idx[0]) if len(idx) else len(res) - 1

deltas = [1e-4, 5e-5, 1e-5, 5e-6, 1e-6, 5e-7, 1e-7]
taus = [1.9, 0.8, 12.0]
rows = []
tau_ms = 1.9
for d in deltas:
    yd = y + d
    xs, res, qs = run(yd)
    ks, th = heuristic(res)
    disc = []
    for tau in taus:
        kd = discrepancy(res, d, tau)
        disc.append((kd, norm(xs[kd] - xdag)))
    hit = np.where(qs <= tau_ms * d)[0]
    kms = int(hit[0]) if len(hit) else Kmax
    errs = np.array([norm(x - xdag) for x in xs])
    rows.append(dict(delta=d, kstar=ks, dstar=res[ks], err=norm(xs[ks] - xdag), disc=disc,
                     ms=(kms, norm(xs[kms] - xdag)), opt=float(errs.min())))
    print(f"d={d:.0e} k*={ks} err={rows[-1]['err']:.4f} MS:k={kms},e={rows[-1]['ms'][1]:.4f} | " +
          " ".join(f"t={tau}:k={kd},e={e:.4f}" for tau, (kd, e) in zip(taus, disc)))

def sci(vv):
    m, e = f"{vv:.2e}".split("e")
    return f"${m}\\times 10^{{{int(e)}}}$"
lines = []
for r in rows:
    parts = [sci(r["delta"])]
    for kd, e in r["disc"]:
        parts += [str(kd), f"{e:.4f}"]
    parts += [str(r["ms"][0]), f"{r['ms'][1]:.4f}"]
    parts += [str(r["kstar"]), sci(r["dstar"]), f"{r['err']:.4f}", f"{r['opt']:.4f}"]
    lines.append(" & ".join(parts) + r" \\")
open("table1.tex", "w").write("\n".join(lines) + "\n")

d_fig = 1e-7
yd = y + d_fig
xs, res, qs = run(yd)
ks, th = heuristic(res)
kk = np.arange(len(res))
fig, ax = plt.subplots(1, 2, figsize=(10, 3.6))
ax[0].semilogy(kk, res, "o", ms=4); ax[0].set_xlabel(r"$k$")
ax[0].set_ylabel(r"$\|F(x_k^\delta)-y^\delta\|$"); ax[0].set_title("(a)")
ax[1].semilogy(kk, th, "o", ms=4)
ax[1].plot(ks, th[ks], "rs", ms=9, mfc="none", label=r"$k_*$")
ax[1].set_xlabel(r"$k$"); ax[1].set_ylabel(r"$\theta(k,y^\delta)$")
ax[1].set_title("(b)"); ax[1].legend()
fig.tight_layout(); fig.savefig("figures/fig1.pdf"); plt.close(fig)

fig, ax = plt.subplots(2, 2, figsize=(10, 7))
panels = [("(a) heuristic rule", xs[ks])]
for i, tau in enumerate(taus):
    kd = discrepancy(res, d_fig, tau)
    panels.append((rf"({chr(ord('b')+i)}) discrepancy principle, $\tau={tau}$", xs[kd]))
for axi, (title, xr) in zip(ax.ravel(), panels):
    axi.plot(t, xr, "b--", lw=1.5, label="Approximate")
    axi.plot(t, xdag, "r-", lw=1.2, label="Exact")
    axi.set_title(title); axi.set_xlabel(r"$t$"); axi.set_ylabel(r"$x(t)$"); axi.legend()
fig.tight_layout(); fig.savefig("figures/fig2.pdf"); plt.close(fig)
print("done")


# ---------------- Table 4: random and oscillatory noise, replications ----------------
rng = np.random.default_rng(2026)

def noise_vec(kind):
    if kind == "white":
        e = rng.standard_normal(n)
    else:  # oscillatory
        e = np.sin(31 * np.pi * t) + 0.5 * np.sin(53 * np.pi * t)
    return e / norm(e)

lines4 = []
for d in [1e-5, 1e-6, 1e-7]:
    for kind in ["white", "osc"]:
        R = 30 if kind == "white" else 1
        eh, edp, ems, eop, kap = [], [], [], [], []
        for r in range(R):
            yd = y + d * noise_vec(kind)
            xs, res, qs = run(yd)
            errs = np.array([norm(x - xdag) for x in xs])
            ks, th = heuristic(res)
            kdp = discrepancy(res, d, 1.9)
            hit = np.where(qs <= 1.9 * d)[0]
            kms = int(hit[0]) if len(hit) else Kmax
            eh.append(errs[ks]); edp.append(errs[kdp]); ems.append(errs[kms])
            eop.append(errs.min()); kap.append(res.min() / d)
        def ms_std(a):
            a = np.array(a)
            return f"{a.mean():.4f}" + (f" $\\pm$ {a.std():.4f}" if len(a) > 1 else "")
        label = "white ($R{=}30$)" if kind == "white" else "oscillatory"
        lines4.append(" & ".join([sci(d), label, ms_std(eh), ms_std(edp), ms_std(ems),
                                  ms_std(eop), f"{min(kap):.2f}"]) + r" \\")
        print(lines4[-1])
open("table4.tex", "w").write("\n".join(lines4) + "\n")
print("table4 done")


# ---------------- Table 5 (part 1): 1D model-mismatch stress test ----------------
lines5 = []
for d in [1e-5, 1e-6, 1e-7]:
    yd = y_closed + d          # constant noise, ||1||_{L^2}=1; data from the closed form
    xs, res, qs = run(yd)
    errs = np.array([norm(x - xdag) for x in xs])
    ks, th = heuristic(res)
    kdp = discrepancy(res, d, 1.9)
    hit = np.where(qs <= 1.9 * d)[0]
    kms = int(hit[0]) if len(hit) else Kmax
    ratio = res.min() / d
    lines5.append(" & ".join(["1D (quadrature)", sci(d), f"{errs[ks]:.4f}", f"{errs[kdp]:.4f}",
                              f"{errs[kms]:.4f}", f"{errs.min():.4f}", f"{ratio:.2g}"]) + r" \\")
    print(lines5[-1])
open("table5_1d.tex", "w").write("\n".join(lines5) + "\n")
print("table5_1d done")


==> numerics_2d3d.py <==
"""More complex 2D and 3D examples of the monotone class F(x) = A* phi(A x):

2D: A = K_a = (-div(a grad))^{-1}, a(s,t) = 1 + 2s + t (variable-coefficient
    diffusion, self-adjoint), phi(u) = u + u^3, exact solution = two Gaussian
    bumps of opposite sign.
3D: A = (-Laplacian + b.grad)^{-1}, b = (2,1,-1) (convection-diffusion,
    NON-self-adjoint), phi(u) = u + u^3, exact solution = two 3D Gaussian bumps.

Monotonicity: <A*phi(Au)-A*phi(Av), u-v> = <phi(Au)-phi(Av), Au-Av> >= 0
pointwise, for ANY bounded linear A and non-decreasing phi.
"""
import numpy as np
import scipy.sparse as sp
from scipy.linalg import solve, inv
from scipy.sparse.linalg import splu
import scipy.sparse as sps
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

phi = lambda u: u + u ** 3
dphi = lambda u: 1.0 + 3.0 * u ** 2


def varcoef_lap_2d_sparse(m, afun):
    h = 1.0 / (m + 1); g = np.linspace(h, 1 - h, m); N = m * m
    rows, cols, vals = [], [], []
    idx = lambda i, j: i * m + j
    for i in range(m):
        for j in range(m):
            s, t = g[i], g[j]
            aE, aW = afun(s + h/2, t), afun(s - h/2, t)
            aN, aS = afun(s, t + h/2), afun(s, t - h/2)
            k = idx(i, j)
            rows.append(k); cols.append(k); vals.append((aE + aW + aN + aS) / h ** 2)
            if i + 1 < m:  rows.append(k); cols.append(idx(i+1, j)); vals.append(-aE / h ** 2)
            if i - 1 >= 0: rows.append(k); cols.append(idx(i-1, j)); vals.append(-aW / h ** 2)
            if j + 1 < m:  rows.append(k); cols.append(idx(i, j+1)); vals.append(-aN / h ** 2)
            if j - 1 >= 0: rows.append(k); cols.append(idx(i, j-1)); vals.append(-aS / h ** 2)
    return sps.csc_matrix((vals, (rows, cols)), (N, N)), g, h

def convdiff_3d_sparse(m, b):
    h = 1.0 / (m + 1); e = np.ones(m)
    T = sp.diags([-e, 2*e, -e], [-1, 0, 1], (m, m)) / h ** 2
    D = sp.diags([-e, e], [-1, 1], (m, m)) / (2 * h)
    I = sp.identity(m)
    LAP = (sp.kron(sp.kron(T, I), I) + sp.kron(sp.kron(I, T), I)
           + sp.kron(sp.kron(I, I), T))
    L = (LAP + b[0]*sp.kron(sp.kron(D, I), I) + b[1]*sp.kron(sp.kron(I, D), I)
         + b[2]*sp.kron(sp.kron(I, I), D))
    return sps.csc_matrix(L), np.linspace(h, 1 - h, m), h

def fine_data(L_fine_csc, xd_fine):
    """y = A^T phi(A x) computed on the fine grid with sparse LU (no dense inverse)."""
    lu = splu(L_fine_csc)
    luT = splu(L_fine_csc.T.tocsc())
    u = lu.solve(xd_fine)
    return luT.solve(phi(u))

def sci(vv):
    mm, ee = f"{vv:.2e}".split("e")
    return f"${mm}\\times 10^{{{int(ee)}}}$"

def varcoef_lap_2d(m, afun):
    h = 1.0 / (m + 1); g = np.linspace(h, 1 - h, m); N = m * m
    L = np.zeros((N, N)); idx = lambda i, j: i * m + j
    for i in range(m):
        for j in range(m):
            s, t = g[i], g[j]
            aE, aW = afun(s + h/2, t), afun(s - h/2, t)
            aN, aS = afun(s, t + h/2), afun(s, t - h/2)
            k = idx(i, j); L[k, k] = (aE + aW + aN + aS) / h ** 2
            if i + 1 < m:  L[k, idx(i+1, j)] = -aE / h ** 2
            if i - 1 >= 0: L[k, idx(i-1, j)] = -aW / h ** 2
            if j + 1 < m:  L[k, idx(i, j+1)] = -aN / h ** 2
            if j - 1 >= 0: L[k, idx(i, j-1)] = -aS / h ** 2
    return L, g, h

def convdiff_3d(m, b):
    h = 1.0 / (m + 1); e = np.ones(m)
    T = sp.diags([-e, 2*e, -e], [-1, 0, 1], (m, m)) / h ** 2
    D = sp.diags([-e, e], [-1, 1], (m, m)) / (2 * h)
    I = sp.identity(m)
    LAP = (sp.kron(sp.kron(T, I), I) + sp.kron(sp.kron(I, T), I)
           + sp.kron(sp.kron(I, I), T))
    L = (LAP + b[0]*sp.kron(sp.kron(D, I), I) + b[1]*sp.kron(sp.kron(I, D), I)
         + b[2]*sp.kron(sp.kron(I, I), D))
    return L.toarray(), np.linspace(h, 1 - h, m), h

def run(A, xd, wt, alpha0, deltas, tabname, Kmax=24, q=0.5, y=None, stress=None, keepidx=-2):
    N = len(xd)
    nrm = lambda u: np.sqrt(wt * np.sum(u * u))
    F = lambda x: A.T @ phi(A @ x)
    Fp = lambda x: A.T @ (dphi(A @ x)[:, None] * A)
    if y is None:
        y = F(xd)
    else:
        print(f"  data-model mismatch ||F_h(xdag)-y||={nrm(F(xd)-y):.3e} (fine-grid data)")
    Ad = Fp(xd)
    e0 = Ad @ xd                     # range condition: x0 - xdag = F'(xdag) v, v ~ xdag
    scale = 0.8 / nrm(e0); e0 *= scale
    x0 = xd + e0
    ones = np.ones(N); ones /= nrm(ones)
    print(f"N={N} ||xdag||={nrm(xd):.3f} ||F'||~{np.abs(np.linalg.eigvals(Ad)).max():.2e} c={scale:.4g}")

    def iterate(yd):
        xs, res, qs = [x0.copy()], [], []
        x = x0.copy()
        for k in range(Kmax + 1):
            ak = alpha0 * q ** k
            Fpk = Fp(x); r = F(x) - yd
            res.append(nrm(r))
            qs.append(nrm(ak * solve(Fpk + ak * np.eye(N), r)))   # rule (2.6), Mahale-Singh NFAO 2022
            if k < Kmax:
                x = x - solve(Fpk + ak * np.eye(N), r + ak * (x - x0))
                xs.append(x.copy())
        return xs, np.array(res), np.array(qs)

    taus = [1.9, 0.8, 12.0]; lines = []; keep = None
    for d in deltas:
        yd = y + d * ones
        xs, res, qs = iterate(yd)
        al = alpha0 * q ** np.arange(Kmax + 1)
        ks = int(np.argmin(res ** 2 / al ** 2))
        parts = [sci(d)]
        for tau in taus:
            hit = np.where(res <= tau * d)[0]
            kd = int(hit[0]) if len(hit) else Kmax
            parts += [str(kd), f"{nrm(xs[kd] - xd):.4f}"]
        hit = np.where(qs <= 1.9 * d)[0]
        kms = int(hit[0]) if len(hit) else Kmax
        errs = np.array([nrm(x - xd) for x in xs])
        kap_emp = res.min() / d
        if stress is not None:
            kdp = np.where(res <= 1.9 * d)[0]
            kdp = int(kdp[0]) if len(kdp) else Kmax
            lines.append(" & ".join([stress, sci(d), f"{errs[ks]:.4f}", f"{errs[kdp]:.4f}",
                                     f"{errs[kms]:.4f}", f"{errs.min():.4f}", f"{kap_emp:.2g}"]) + r" \\\\")
            print("  " + lines[-1])
            continue
        parts += [str(kms), f"{nrm(xs[kms] - xd):.4f}"]
        parts += [str(ks), sci(res[ks]), f"{nrm(xs[ks] - xd):.4f}", f"{errs.min():.4f}"]
        print(f"    kappa_emp={kap_emp:.2f}")
        lines.append(" & ".join(parts) + r" \\")
        print("  " + lines[-1])
        if keepidx is not None and d == deltas[keepidx]:
            keep = (xs, res, ks, d)
    open(tabname, "w").write("\n".join(lines) + "\n")
    return keep, nrm

deltas = [1e-5, 5e-6, 1e-6, 5e-7, 1e-7, 5e-8, 1e-8]

# ---------------- 2D ----------------
m2 = 31
L2, g2, h2 = varcoef_lap_2d(m2, lambda s, t: 1.0 + 2.0 * s + t)
A2 = inv(L2)
S, T = np.meshgrid(g2, g2, indexing="ij")
xd2 = (15 * np.exp(-50 * ((S - 0.3) ** 2 + (T - 0.35) ** 2))
       - 10 * np.exp(-60 * ((S - 0.7) ** 2 + (T - 0.65) ** 2)))
# exact data from a FINER grid (m=63): coarse nodes (i+1)/32 = fine nodes with index 2i+1
L2f, g2f, h2f = varcoef_lap_2d_sparse(63, lambda s, t: 1.0 + 2.0 * s + t)
Sf, Tf = np.meshgrid(g2f, g2f, indexing="ij")
xd2f = (15 * np.exp(-50 * ((Sf - 0.3) ** 2 + (Tf - 0.35) ** 2))
        - 10 * np.exp(-60 * ((Sf - 0.7) ** 2 + (Tf - 0.65) ** 2)))
y2f = fine_data(L2f, xd2f.ravel()).reshape(63, 63)
y2 = y2f[1::2, 1::2].ravel()          # restrict to the 31x31 coarse nodes (injection)
# (a) MATCHED-MODEL run (theorem validation): y = F_h(xdag)
keep2, nrm2 = run(A2, xd2.ravel(), h2 ** 2, 1e-5, deltas, "table2.tex")
# (b) MODEL-MISMATCH stress test: fine-grid data (m=63), coarse operator
run(A2, xd2.ravel(), h2 ** 2, 1e-5, [1e-6, 1e-7, 1e-8], "table5_2d.tex",
    y=y2, stress="2D (fine-grid data)", keepidx=None)

xs, res, ks, d = keep2
xh = xs[ks].reshape(m2, m2)
hit = np.where(res <= 1.9 * d)[0]; kdp = int(hit[0]) if len(hit) else len(res) - 1
xdp = xs[kdp].reshape(m2, m2)
fig, ax = plt.subplots(2, 2, figsize=(9.5, 8))
for axi, (Z, title) in zip(ax.ravel(), [
        (xd2, "(a) exact solution $x^\\dagger$"),
        (xh, f"(b) heuristic rule ($k_*={ks}$)"),
        (xdp, f"(c) discrepancy principle, $\\tau=1.9$ ($k_\\delta={kdp}$)"),
        (np.abs(xh - xd2), "(d) $|x^\\delta_{k_*}-x^\\dagger|$ (heuristic)")]):
    im = axi.contourf(g2, g2, Z.T, 25, cmap="viridis")
    fig.colorbar(im, ax=axi, shrink=0.85)
    axi.set_title(title, fontsize=10); axi.set_xlabel("$s$"); axi.set_ylabel("$t$")
fig.suptitle(f"2D variable-coefficient example, $\\delta=${d:.0e}", fontsize=11)
fig.tight_layout(); fig.savefig("figures/fig3.pdf"); plt.close(fig)

# ---------------- 3D ----------------
m3 = 11
L3, g3, h3 = convdiff_3d(m3, (2.0, 1.0, -1.0))
A3 = inv(L3)
S, T, U = np.meshgrid(g3, g3, g3, indexing="ij")
xd3 = (20 * np.exp(-40 * ((S - 0.4) ** 2 + (T - 0.4) ** 2 + (U - 0.5) ** 2))
       - 12 * np.exp(-50 * ((S - 0.65) ** 2 + (T - 0.6) ** 2 + (U - 0.5) ** 2)))
L3f, g3f, h3f = convdiff_3d_sparse(23, (2.0, 1.0, -1.0))
Sf, Tf, Uf = np.meshgrid(g3f, g3f, g3f, indexing="ij")
xd3f = (20 * np.exp(-40 * ((Sf - 0.4) ** 2 + (Tf - 0.4) ** 2 + (Uf - 0.5) ** 2))
        - 12 * np.exp(-50 * ((Sf - 0.65) ** 2 + (Tf - 0.6) ** 2 + (Uf - 0.5) ** 2)))
y3f = fine_data(L3f, xd3f.ravel()).reshape(23, 23, 23)
y3 = y3f[1::2, 1::2, 1::2].ravel()    # restrict to the 11^3 coarse nodes (injection)
keep3, nrm3 = run(A3, xd3.ravel(), h3 ** 3, 5e-6, deltas, "table3.tex")
run(A3, xd3.ravel(), h3 ** 3, 5e-6, [1e-5, 1e-6, 1e-7], "table5_3d.tex",
    y=y3, stress="3D (fine-grid data)", keepidx=None)

xs, res, ks, d = keep3
mid = m3 // 2
xh = xs[ks].reshape(m3, m3, m3)[:, :, mid]
hit = np.where(res <= 1.9 * d)[0]; kdp = int(hit[0]) if len(hit) else len(res) - 1
xdp = xs[kdp].reshape(m3, m3, m3)[:, :, mid]
exact = xd3[:, :, mid]
fig, ax = plt.subplots(2, 2, figsize=(9.5, 8))
for axi, (Z, title) in zip(ax.ravel(), [
        (exact, "(a) exact solution, slice $u=1/2$"),
        (xh, f"(b) heuristic rule ($k_*={ks}$)"),
        (xdp, f"(c) discrepancy principle, $\\tau=1.9$ ($k_\\delta={kdp}$)"),
        (np.abs(xh - exact), "(d) $|x^\\delta_{k_*}-x^\\dagger|$ on the slice")]):
    im = axi.contourf(g3, g3, Z.T, 25, cmap="viridis")
    fig.colorbar(im, ax=axi, shrink=0.85)
    axi.set_title(title, fontsize=10); axi.set_xlabel("$s$"); axi.set_ylabel("$t$")
fig.suptitle(f"3D convection--diffusion example, mid-plane slice, $\\delta=${d:.0e}", fontsize=11)
fig.tight_layout(); fig.savefig("figures/fig4.pdf"); plt.close(fig)
print("done")


==> run_all.sh <==
#!/bin/bash
# Single documented command regenerating every table and figure from scratch
# (third-round review, item 6.3). Steps:
#   1. run_experiments.py : all matched + mismatch runs; raw results -> results/
#   2. build_outputs.py   : tables + figures from stored results, with assertions
#   3. pdflatex           : recompile the manuscript (tables are \input-ed)
set -e
python3 run_experiments.py
python3 build_outputs.py
pdflatex -interaction=nonstopmode main.tex > /dev/null
pdflatex -interaction=nonstopmode main.tex > /dev/null
echo "BUILD COMPLETE"


==> run_experiments.py <==
"""Run ALL numerical experiments (matched-model and model-mismatch, 1D/2D/3D)
and store the raw results in results/*.npz. Tables and figures are generated
separately by build_outputs.py from these stored objects, never by hand.

Numerics are identical to numerics.py / numerics_2d3d.py; only the I/O is
restructured so that every published number derives from a stored result
object, as requested in the third-round review (items 6.1-6.3).

Usage:  python3 run_experiments.py          (part of ./run_all.sh)
"""
import json
import os
import numpy as np
from scipy.linalg import solve, inv
import scipy.sparse as sp
import scipy.sparse as sps
from scipy.sparse.linalg import splu

os.makedirs("results", exist_ok=True)

phi = lambda u: u + u ** 3
dphi = lambda u: 1.0 + 3.0 * u ** 2

# ----------------------------------------------------------------------
# generic Lavrentiev driver: returns everything needed for tables/figures
# ----------------------------------------------------------------------
def lavrentiev_all(F, Fp, x0, yd, nrm, alpha0, q, Kmax, N):
    xs, res, qs = [x0.copy()], [], []
    x = x0.copy()
    for k in range(Kmax + 1):
        ak = alpha0 * q ** k
        Fpk = Fp(x); r = F(x) - yd
        res.append(nrm(r))
        qs.append(nrm(ak * solve(Fpk + ak * np.eye(N), r)))  # rule (2.6), Mahale-Singh NFAO 2022
        if k < Kmax:
            x = x - solve(Fpk + ak * np.eye(N), r + ak * (x - x0))
            xs.append(x.copy())
    return np.array(xs), np.array(res), np.array(qs)


def selections(res, qs, errs, alpha0, q, delta, taus, tau_ms, Kmax):
    al = alpha0 * q ** np.arange(len(res))
    kstar = int(np.argmin(res ** 2 / al ** 2))
    out = dict(kstar=kstar, dstar=float(res[kstar]), err_heur=float(errs[kstar]),
               err_opt=float(errs.min()), k_opt=int(errs.argmin()),
               rho_emp=float(res.min() / delta), delta=float(delta))
    for tau in taus:
        hit = np.where(res <= tau * delta)[0]
        kd = int(hit[0]) if len(hit) else Kmax
        out[f"k_dp_{tau}"] = kd
        out[f"err_dp_{tau}"] = float(errs[kd])
    hit = np.where(qs <= tau_ms * delta)[0]
    kms = int(hit[0]) if len(hit) else Kmax
    out["k_ms"] = kms
    out["err_ms"] = float(errs[kms])
    return out


TAUS = [1.9, 0.8, 12.0]
TAU_MS = 1.9

# ======================================================================
# 1D: F(x) = K (Kx)^3, trapezoidal Nystrom on n=301 nodes
# ======================================================================
print("=== 1D ===")
n = 301
t = np.linspace(0.0, 1.0, n); h = t[1] - t[0]
w = np.full(n, h); w[0] = w[-1] = h / 2.0
T_, S_ = np.meshgrid(t, t, indexing="ij")
G = np.where(S_ <= T_, S_ * (1 - T_), T_ * (1 - S_))
K1 = G * w[None, :]
nrm1 = lambda u: np.sqrt(np.sum(w * u * u))
F1 = lambda x: K1 @ ((K1 @ x) ** 3)
def Fp1(x):
    u = K1 @ x
    return K1 @ (3.0 * (u ** 2)[:, None] * K1)

xdag1 = 4.0 * np.sin(np.pi * t)
y1_matched = F1(xdag1)                                   # setting (a): matched model
y1_closed = (16.0 / np.pi ** 8) * (3.0 * np.sin(np.pi * t)
                                   - np.sin(3.0 * np.pi * t) / 9.0)  # eq. (62): mismatch data
mismatch_norm_1d = nrm1(y1_matched - y1_closed)
assert mismatch_norm_1d > 0, "matched and mismatched 1D data must differ"
print(f"1D quadrature mismatch ||F_h(xdag)-y_closed|| = {mismatch_norm_1d:.3e}")

v1 = 300.0 * np.sin(np.pi * t)
e01 = Fp1(xdag1) @ v1
x01 = xdag1 + e01
alpha0_1, q_1, Kmax_1 = 1.0e-4, 0.5, 25
print(f"||x0-xdag|| = {nrm1(e01):.4f}")

def run_1d_config(y, deltas, noise):
    rows, iterates = [], {}
    for d in deltas:
        yd = y + d * noise
        xs, res, qs = lavrentiev_all(F1, Fp1, x01, yd, nrm1, alpha0_1, q_1, Kmax_1, n)
        errs = np.array([nrm1(x - xdag1) for x in xs])
        rows.append(selections(res, qs, errs, alpha0_1, q_1, d, TAUS, TAU_MS, Kmax_1))
        iterates[f"{d:.0e}"] = (xs, res, qs, errs)
    return rows, iterates

ones1 = np.ones(n)          # ||1||_{L^2(0,1)} = 1 in the trapezoidal norm
deltas1 = [1e-4, 5e-5, 1e-5, 5e-6, 1e-6, 5e-7, 1e-7]
rows_m1, it_m1 = run_1d_config(y1_matched, deltas1, ones1)
rows_x1, it_x1 = run_1d_config(y1_closed, [1e-5, 1e-6, 1e-7], ones1)

# figure data (matched, delta = 1e-7)
d_fig = 1e-7
xs_f, res_f, qs_f, errs_f = it_m1[f"{d_fig:.0e}"]

# Table 4: white / oscillatory noise on the MATCHED model, R=30 replications
rng = np.random.default_rng(2026)
def noise_vec(kind):
    if kind == "white":
        e = rng.standard_normal(n)
    else:
        e = np.sin(31 * np.pi * t) + 0.5 * np.sin(53 * np.pi * t)
    return e / nrm1(e)

noise_rows = []
for d in [1e-5, 1e-6, 1e-7]:
    for kind in ["white", "osc"]:
        R = 30 if kind == "white" else 1
        eh, edp, ems, eop, kap = [], [], [], [], []
        for _ in range(R):
            yd = y1_matched + d * noise_vec(kind)
            xs, res, qs = lavrentiev_all(F1, Fp1, x01, yd, nrm1, alpha0_1, q_1, Kmax_1, n)
            errs = np.array([nrm1(x - xdag1) for x in xs])
            s = selections(res, qs, errs, alpha0_1, q_1, d, [1.9], TAU_MS, Kmax_1)
            eh.append(s["err_heur"]); edp.append(s["err_dp_1.9"])
            ems.append(s["err_ms"]); eop.append(s["err_opt"]); kap.append(s["rho_emp"])
        noise_rows.append(dict(delta=d, kind=kind, R=R,
                               heur_mean=float(np.mean(eh)), heur_std=float(np.std(eh)),
                               dp_mean=float(np.mean(edp)), dp_std=float(np.std(edp)),
                               ms_mean=float(np.mean(ems)), ms_std=float(np.std(ems)),
                               opt_mean=float(np.mean(eop)), opt_std=float(np.std(eop)),
                               rho_min=float(min(kap))))
        print(f"  T4 d={d:.0e} {kind}: heur={np.mean(eh):.4f} rho_min={min(kap):.2f}")

np.savez_compressed("results/results_1d.npz",
                    t=t, xdag=xdag1,
                    y_matched=y1_matched, y_mismatch=y1_closed,
                    mismatch_norm=mismatch_norm_1d,
                    fig_xs=xs_f, fig_res=res_f, fig_qs=qs_f, fig_delta=d_fig,
                    alpha0=alpha0_1, q=q_1, Kmax=Kmax_1)
json.dump(dict(matched=rows_m1, mismatch=rows_x1, noise=noise_rows,
               mismatch_norm=float(mismatch_norm_1d), Kmax=Kmax_1,
               alpha0=alpha0_1, q=q_1),
          open("results/summary_1d.json", "w"), indent=1)
print("1D stored.")

# ======================================================================
# shared 2D/3D machinery
# ======================================================================
def varcoef_lap_2d(m, afun, sparse=False):
    hh = 1.0 / (m + 1); g = np.linspace(hh, 1 - hh, m); N = m * m
    rows, cols, vals = [], [], []
    idx = lambda i, j: i * m + j
    for i in range(m):
        for j in range(m):
            s, tt = g[i], g[j]
            aE, aW = afun(s + hh/2, tt), afun(s - hh/2, tt)
            aN, aS = afun(s, tt + hh/2), afun(s, tt - hh/2)
            k = idx(i, j)
            rows.append(k); cols.append(k); vals.append((aE + aW + aN + aS) / hh ** 2)
            if i + 1 < m:  rows.append(k); cols.append(idx(i+1, j)); vals.append(-aE / hh ** 2)
            if i - 1 >= 0: rows.append(k); cols.append(idx(i-1, j)); vals.append(-aW / hh ** 2)
            if j + 1 < m:  rows.append(k); cols.append(idx(i, j+1)); vals.append(-aN / hh ** 2)
            if j - 1 >= 0: rows.append(k); cols.append(idx(i, j-1)); vals.append(-aS / hh ** 2)
    L = sps.csc_matrix((vals, (rows, cols)), (N, N))
    return (L if sparse else L.toarray()), g, hh

def convdiff_3d(m, b, sparse=False):
    hh = 1.0 / (m + 1); e = np.ones(m)
    T = sp.diags([-e, 2*e, -e], [-1, 0, 1], (m, m)) / hh ** 2
    D = sp.diags([-e, e], [-1, 1], (m, m)) / (2 * hh)
    I = sp.identity(m)
    LAP = (sp.kron(sp.kron(T, I), I) + sp.kron(sp.kron(I, T), I)
           + sp.kron(sp.kron(I, I), T))
    L = (LAP + b[0]*sp.kron(sp.kron(D, I), I) + b[1]*sp.kron(sp.kron(I, D), I)
         + b[2]*sp.kron(sp.kron(I, I), D))
    L = sps.csc_matrix(L)
    return (L if sparse else L.toarray()), np.linspace(hh, 1 - hh, m), hh

def fine_data(L_fine_csc, xd_fine):
    lu = splu(L_fine_csc)
    luT = splu(L_fine_csc.T.tocsc())
    u = lu.solve(xd_fine)
    return luT.solve(phi(u))

def run_nd(A, xd, wt, alpha0, q, Kmax, deltas, y=None):
    """One configuration (matched if y is None, else the given mismatched data).
    Returns per-delta selection rows plus the full trajectory for each delta."""
    N = len(xd)
    nrm = lambda u: np.sqrt(wt * np.sum(u * u))
    F = lambda x: A.T @ phi(A @ x)
    Fp = lambda x: A.T @ (dphi(A @ x)[:, None] * A)
    y_matched = F(xd)
    if y is None:
        y = y_matched
        mismatch = 0.0
    else:
        mismatch = nrm(y_matched - y)
        assert mismatch > 0, "mismatch configuration must use data != F_h(xdag)"
        print(f"  ||F_h(xdag) - y_fine|| = {mismatch:.3e}")
    Ad = Fp(xd)
    e0 = Ad @ xd
    e0 *= 0.8 / nrm(e0)
    x0 = xd + e0
    ones = np.ones(N); ones /= nrm(ones)
    rows, traj = [], {}
    for d in deltas:
        yd = y + d * ones
        xs, res, qs = lavrentiev_all(F, Fp, x0, yd, nrm, alpha0, q, Kmax, N)
        errs = np.array([nrm(x - xd) for x in xs])
        s = selections(res, qs, errs, alpha0, q, d, TAUS, TAU_MS, Kmax)
        rows.append(s)
        traj[f"{d:.0e}"] = (xs, res)
        print(f"  d={d:.0e} k*={s['kstar']} err={s['err_heur']:.4f} "
              f"dp1.9:k={s['k_dp_1.9']},e={s['err_dp_1.9']:.4f} opt={s['err_opt']:.4f} "
              f"rho={s['rho_emp']:.2g}")
    return rows, traj, mismatch, nrm

deltas_nd = [1e-5, 5e-6, 1e-6, 5e-7, 1e-7, 5e-8, 1e-8]

# ======================================================================
# 2D variable-coefficient diffusion
# ======================================================================
print("=== 2D ===")
m2 = 31
L2, g2, h2 = varcoef_lap_2d(m2, lambda s, tt: 1.0 + 2.0 * s + tt)
A2 = inv(L2)
S, T = np.meshgrid(g2, g2, indexing="ij")
xd2 = (15 * np.exp(-50 * ((S - 0.3) ** 2 + (T - 0.35) ** 2))
       - 10 * np.exp(-60 * ((S - 0.7) ** 2 + (T - 0.65) ** 2))).ravel()
L2f, g2f, _ = varcoef_lap_2d(63, lambda s, tt: 1.0 + 2.0 * s + tt, sparse=True)
Sf, Tf = np.meshgrid(g2f, g2f, indexing="ij")
xd2f = (15 * np.exp(-50 * ((Sf - 0.3) ** 2 + (Tf - 0.35) ** 2))
        - 10 * np.exp(-60 * ((Sf - 0.7) ** 2 + (Tf - 0.65) ** 2)))
y2_fine = fine_data(L2f, xd2f.ravel()).reshape(63, 63)[1::2, 1::2].ravel()  # restriction to coincident coarse nodes

print(" matched:")
rows_m2, traj_m2, _, nrm2 = run_nd(A2, xd2, h2 ** 2, 1e-5, 0.5, 24, deltas_nd)
print(" mismatch:")
rows_x2, traj_x2, mis2, _ = run_nd(A2, xd2, h2 ** 2, 1e-5, 0.5, 24,
                                   [1e-6, 1e-7, 1e-8], y=y2_fine)

d2fig = 5e-8
xs2, res2 = traj_m2[f"{d2fig:.0e}"]
np.savez_compressed("results/results_2d.npz",
                    g=g2, xdag=xd2, m=m2, fig_delta=d2fig,
                    fig_xs=xs2, fig_res=res2, mismatch_norm=mis2)
json.dump(dict(matched=rows_m2, mismatch=rows_x2, mismatch_norm=float(mis2)),
          open("results/summary_2d.json", "w"), indent=1)
print("2D stored.")

# ======================================================================
# 3D convection-diffusion
# ======================================================================
print("=== 3D ===")
m3 = 11
L3, g3, h3 = convdiff_3d(m3, (2.0, 1.0, -1.0))
A3 = inv(L3)
S, T, U = np.meshgrid(g3, g3, g3, indexing="ij")
xd3 = (20 * np.exp(-40 * ((S - 0.4) ** 2 + (T - 0.4) ** 2 + (U - 0.5) ** 2))
       - 12 * np.exp(-50 * ((S - 0.65) ** 2 + (T - 0.6) ** 2 + (U - 0.5) ** 2))).ravel()
L3f, g3f, _ = convdiff_3d(23, (2.0, 1.0, -1.0), sparse=True)
Sf, Tf, Uf = np.meshgrid(g3f, g3f, g3f, indexing="ij")
xd3f = (20 * np.exp(-40 * ((Sf - 0.4) ** 2 + (Tf - 0.4) ** 2 + (Uf - 0.5) ** 2))
        - 12 * np.exp(-50 * ((Sf - 0.65) ** 2 + (Tf - 0.6) ** 2 + (Uf - 0.5) ** 2)))
y3_fine = fine_data(L3f, xd3f.ravel()).reshape(23, 23, 23)[1::2, 1::2, 1::2].ravel()

print(" matched:")
rows_m3, traj_m3, _, nrm3 = run_nd(A3, xd3, h3 ** 3, 5e-6, 0.5, 24, deltas_nd)
print(" mismatch:")
rows_x3, traj_x3, mis3, _ = run_nd(A3, xd3, h3 ** 3, 5e-6, 0.5, 24,
                                   [1e-5, 1e-6, 1e-7], y=y3_fine)

d3fig = 5e-8
xs3, res3 = traj_m3[f"{d3fig:.0e}"]
np.savez_compressed("results/results_3d.npz",
                    g=g3, xdag=xd3, m=m3, fig_delta=d3fig,
                    fig_xs=xs3, fig_res=res3, mismatch_norm=mis3)
json.dump(dict(matched=rows_m3, mismatch=rows_x3, mismatch_norm=float(mis3)),
          open("results/summary_3d.json", "w"), indent=1)
print("3D stored.")
print("ALL EXPERIMENTS DONE.")


==> verify_claims.py <==
"""Verify the two empirical claims made in Appendix A (Table tab:horizon):
  (i)  theta(k,y^delta) is strictly increasing over the final third of the
       computed window, for every reported noise level (matched runs);
  (ii) k* is unchanged when the horizon K is enlarged (we enlarge by 8).
Also reports the k* and k_delta(tau=1.9) ranges to cross-check the table.
"""
import numpy as np
from scipy.linalg import solve, inv
import scipy.sparse as sp
import scipy.sparse as sps

phi = lambda u: u + u ** 3
dphi = lambda u: 1.0 + 3.0 * u ** 2

def lav(F, Fp, x0, yd, nrm, alpha0, q, Kmax, N):
    res = []
    x = x0.copy()
    for k in range(Kmax + 1):
        ak = alpha0 * q ** k
        Fpk = Fp(x); r = F(x) - yd
        res.append(nrm(r))
        if k < Kmax:
            x = x - solve(Fpk + ak * np.eye(N), r + ak * (x - x0))
    return np.array(res)

def check(name, F, Fp, x0, y, nrm, alpha0, q, K, N, deltas, noise):
    kss, kds = [], []
    ok_theta, ok_stab = True, True
    for d in deltas:
        yd = y + d * noise
        res = lav(F, Fp, x0, yd, nrm, alpha0, q, K + 8, N)
        al = alpha0 * q ** np.arange(len(res))
        th = res ** 2 / al ** 2
        ks_orig = int(np.argmin(th[:K + 1]))
        ks_big = int(np.argmin(th))
        kss.append(ks_orig)
        hit = np.where(res[:K + 1] <= 1.9 * d)[0]
        kds.append(int(hit[0]) if len(hit) else K)
        third = th[2 * K // 3: K + 1]
        inc = bool(np.all(np.diff(third) > 0))
        if not inc: ok_theta = False; print(f"  !! {name} d={d:.0e}: theta NOT increasing on final third")
        if ks_big != ks_orig: ok_stab = False; print(f"  !! {name} d={d:.0e}: k* {ks_orig} -> {ks_big} at K+8")
    print(f"{name}: k* range {min(kss)}-{max(kss)}, k_d range {min(kds)}-{max(kds)}, "
          f"theta-final-third {'OK' if ok_theta else 'FAIL'}, k*-stable {'OK' if ok_stab else 'FAIL'}")

# 1D
n = 301
t = np.linspace(0, 1, n); h = t[1] - t[0]
w = np.full(n, h); w[0] = w[-1] = h / 2
T_, S_ = np.meshgrid(t, t, indexing="ij")
G = np.where(S_ <= T_, S_ * (1 - T_), T_ * (1 - S_))
K1 = G * w[None, :]
nrm1 = lambda u: np.sqrt(np.sum(w * u * u))
F1 = lambda x: K1 @ ((K1 @ x) ** 3)
Fp1 = lambda x: K1 @ (3.0 * ((K1 @ x) ** 2)[:, None] * K1)
xdag = 4 * np.sin(np.pi * t)
x0 = xdag + Fp1(xdag) @ (300 * np.sin(np.pi * t))
check("1D", F1, Fp1, x0, F1(xdag), nrm1, 1e-4, 0.5, 25, n,
      [1e-4, 5e-5, 1e-5, 5e-6, 1e-6, 5e-7, 1e-7], np.ones(n))

# 2D
def lap2d(m, afun):
    hh = 1 / (m + 1); g = np.linspace(hh, 1 - hh, m); N = m * m
    rows, cols, vals = [], [], []
    idx = lambda i, j: i * m + j
    for i in range(m):
        for j in range(m):
            s, tt = g[i], g[j]
            aE, aW = afun(s + hh/2, tt), afun(s - hh/2, tt)
            aN, aS = afun(s, tt + hh/2), afun(s, tt - hh/2)
            k = idx(i, j)
            rows += [k]; cols += [k]; vals += [(aE + aW + aN + aS) / hh**2]
            if i+1 < m:  rows += [k]; cols += [idx(i+1,j)]; vals += [-aE/hh**2]
            if i-1 >= 0: rows += [k]; cols += [idx(i-1,j)]; vals += [-aW/hh**2]
            if j+1 < m:  rows += [k]; cols += [idx(i,j+1)]; vals += [-aN/hh**2]
            if j-1 >= 0: rows += [k]; cols += [idx(i,j-1)]; vals += [-aS/hh**2]
    return sps.csc_matrix((vals, (rows, cols)), (N, N)).toarray(), g, hh

L2, g2, h2 = lap2d(31, lambda s, tt: 1 + 2*s + tt)
A2 = inv(L2)
S, T = np.meshgrid(g2, g2, indexing="ij")
xd2 = (15*np.exp(-50*((S-0.3)**2+(T-0.35)**2)) - 10*np.exp(-60*((S-0.7)**2+(T-0.65)**2))).ravel()
nrm2 = lambda u: np.sqrt(h2**2 * np.sum(u*u))
F2 = lambda x: A2.T @ phi(A2 @ x)
Fp2 = lambda x: A2.T @ (dphi(A2 @ x)[:, None] * A2)
e0 = Fp2(xd2) @ xd2; e0 *= 0.8 / nrm2(e0)
ones2 = np.ones(len(xd2)); ones2 /= nrm2(ones2)
check("2D", F2, Fp2, xd2 + e0, F2(xd2), nrm2, 1e-5, 0.5, 24, len(xd2),
      [1e-5, 5e-6, 1e-6, 5e-7, 1e-7, 5e-8, 1e-8], ones2)

# 3D
def cd3d(m, b):
    hh = 1/(m+1); e = np.ones(m)
    Tm = sp.diags([-e, 2*e, -e], [-1, 0, 1], (m, m)) / hh**2
    D = sp.diags([-e, e], [-1, 1], (m, m)) / (2*hh)
    I = sp.identity(m)
    L = (sp.kron(sp.kron(Tm, I), I) + sp.kron(sp.kron(I, Tm), I) + sp.kron(sp.kron(I, I), Tm)
         + b[0]*sp.kron(sp.kron(D, I), I) + b[1]*sp.kron(sp.kron(I, D), I) + b[2]*sp.kron(sp.kron(I, I), D))
    return sps.csc_matrix(L).toarray(), np.linspace(hh, 1-hh, m), hh

L3, g3, h3 = cd3d(11, (2.0, 1.0, -1.0))
A3 = inv(L3)
S, T, U = np.meshgrid(g3, g3, g3, indexing="ij")
xd3 = (20*np.exp(-40*((S-0.4)**2+(T-0.4)**2+(U-0.5)**2)) - 12*np.exp(-50*((S-0.65)**2+(T-0.6)**2+(U-0.5)**2))).ravel()
nrm3 = lambda u: np.sqrt(h3**3 * np.sum(u*u))
F3 = lambda x: A3.T @ phi(A3 @ x)
Fp3 = lambda x: A3.T @ (dphi(A3 @ x)[:, None] * A3)
e0 = Fp3(xd3) @ xd3; e0 *= 0.8 / nrm3(e0)
ones3 = np.ones(len(xd3)); ones3 /= nrm3(ones3)
check("3D", F3, Fp3, xd3 + e0, F3(xd3), nrm3, 5e-6, 0.5, 24, len(xd3),
      [1e-5, 5e-6, 1e-6, 5e-7, 1e-7, 5e-8, 1e-8], ones3)

